Enhanced Long Wavelength Mermin-Wagner Fluctuations in Active Crystals and Glasses

In two-dimensions (2D), the Mermin-Wagner-Hohenberg (MWH) fluctuation plays a significant role, giving rise to striking dimensionality effects marked by long-range density fluctuations leading to the singularities of various dynamical properties. According to the MWH theorem, a 2D equilibrium system with continuous degrees of freedom cannot achieve long-range crystalline order at non-zero temperatures. Recently, MWH fluctuations have been observed in glass-forming liquids, evidenced by the logarithmic divergence in the plateau value of mean squared displacement (MSD). Our research investigates long-wavelength fluctuations in crystalline and glassy systems influenced by non-equilibrium active noises. Active systems serve as a minimal model for understanding diverse non-equilibrium dynamics, such as those in biological systems and self-propelled colloids. We demonstrate that fluctuations from active forces can strongly couple with long-wavelength density fluctuations, altering the lower critical dimension ($d_l$) from $2$ to $3$ and leading to a novel logarithmic divergence of the MSD plateau with system size in 3D.

==> compile_sup_tex.sh <==
#!/bin/bash

FILE="MWH_Supplementary"

pdflatex "$FILE".tex
bibtex "$FILE".aux
pdflatex "$FILE".tex
pdflatex "$FILE".tex


==> compile_tex.sh <==
#!/bin/bash

FILE="Mermin_Wagner_Hohenberg"

pdflatex "$FILE".tex
bibtex "$FILE".aux
pdflatex "$FILE".tex
pdflatex "$FILE".tex

